On Offline Evaluation of Vision-based Driving Models

Autonomous driving models should ideally be evaluated by deploying them on a fleet of physical vehicles in the real world. Unfortunately, this approach is not practical for the vast majority of researchers. An attractive alternative is to evaluate models offline, on a pre-collected validation dataset with ground truth annotation. In this paper, we investigate the relation between various online and offline metrics for evaluation of autonomous driving models. We find that offline prediction error is not necessarily correlated with driving quality, and two models with identical prediction error can differ dramatically in their driving performance. We show that the correlation of offline evaluation with driving quality can be significantly improved by selecting an appropriate validation dataset and suitable offline metrics. The supplementary video can be viewed at https://www.youtube.com/watch?v=P8K8Z-iF0cY

==> figures/plots/copy_plots.sh <==
SOURCE_FOLDER=/home/adosovit/work/toolboxes/2018/CoIL/_logs/eccv_debug/plots
#SOURCE_FOLDER=/home/adosovit/work/toolboxes/2018/CoIL/_logs/eccv_debug/plots/23_07
TARGET_FOLDER=.

for MODE in best50percent allmodels
do
  for TOWN in Town01 Town02
  do
    # Different evaluation metrics
    for PLOT in "ctrl_vs_steer_mse" "ctrl_vs_steer" "ctrl_vs_displ" "ctrl_vs_cum_disp16" "ctrl_vs_cum_disp64" "ctrl_vs_displ90" "ctrl_vs_count_alexey_01" "ctrl_vs_classif_error_003"
    do
      cp -v ${SOURCE_FOLDER}/central_nonoise_$MODE/$PLOT$TOWN.pdf ${TARGET_FOLDER}/${PLOT}_$MODE$TOWN.pdf
    done
    
    
    # Validation data distribution
    cp -v ${SOURCE_FOLDER}/central_nonoise_$MODE/ctrl_vs_steer_mse$TOWN.pdf ${TARGET_FOLDER}/ctrl_vs_steer_mse_central_nonoise_$MODE$TOWN.pdf
    cp -v ${SOURCE_FOLDER}/central_noise_$MODE/ctrl_vs_steer_mse$TOWN.pdf ${TARGET_FOLDER}/ctrl_vs_steer_mse_central_noise_$MODE$TOWN.pdf
    cp -v ${SOURCE_FOLDER}/3cam_nonoise_$MODE/ctrl_vs_steer_mse$TOWN.pdf ${TARGET_FOLDER}/ctrl_vs_steer_mse_3cam_nonoise_$MODE$TOWN.pdf
    cp -v ${SOURCE_FOLDER}/3cam_noise_$MODE/ctrl_vs_steer_mse$TOWN.pdf ${TARGET_FOLDER}/ctrl_vs_steer_mse_3cam_noise_$MODE$TOWN.pdf
    
  done
done
    
# Online metrics
for PLOT in "success_vs_avg_compl" "infr_vs_success" "infr_vs_avg_comp"
do
  cp -v ${SOURCE_FOLDER}/central_nonoise_allmodels/$PLOT$TOWN.pdf ${TARGET_FOLDER}/$PLOT$TOWN.pdf
done


==> make_table.py <==
from __future__ import print_function
import json
from pprint import pprint
import os
import numpy as np

towns = ['Town01', 'Town02']

metrics = [
'Steering MSE',
# 'Steering absolute error',
'Thresholded relative error @ 0.1',
'Success rate'
]

value_format = {'Steering MSE': '%.4f',
                'Thresholded relative error @ 0.1': '%.3f',
                'Success rate': '%.2f'}

results_path = '../../../../toolboxes/2018/CoIL/_logs/eccv_debug/plots/central_nonoise_allmodels'
# results_path = '../../../../toolboxes/2018/CoIL/_logs/eccv_debug/plots_24_07/central_nonoise_allmodels'

all_data = {}
with open(os.path.join(results_path, 'all_metricsTown01.json'), 'r') as f:
    all_data['Town01'] = json.load(f)
with open(os.path.join(results_path, 'all_metricsTown02.json'), 'r') as f:
    all_data['Town02'] = json.load(f)

print('Experiments in Town 1')
pprint(sorted([k.split()[0] for k in list(all_data['Town01'].keys())]))
print('Experiments in Town 2')
pprint(sorted([k.split()[0] for k in list(all_data['Town02'].keys())]))

# log = open('eccv_results/plots/metrics_stacked_2towns_nonoise/all_metrics.txt', 'r').read()
# all_metrics = eval(log.split("\n",1)[1].replace('nan','-999999'))

section_to_title = {'reg': 'Regularization',
                    'adj': 'Lateral adjustment',
                    'loss': 'Loss function',
                    'arch': 'Network architecture',
                    'data': 'Amount of training data',
                    'cam': 'Type of training data',
                    'bal': 'Data balancing'}

# sections = ['data', 'cam', 'reg', 'arch', 'adj', 'bal', 'loss']
sections = ['data', 'cam', 'bal', 'reg', 'arch', 'loss']
models = {}
models['reg'] = [{'title': 'None', 'exp': 'experiment_11'},
                 {'title': 'Mild dropout', 'exp': 'experiment_76'},
                 {'title': 'High dropout', 'exp': 'experiment_4'},
                 {'title': 'Mild drop., data aug.', 'exp': 'experiment_51'},
                 {'title': 'High drop., data aug.', 'exp': 'experiment_59'}]

models['adj'] = [{'title': 'None', 'exp': 'experiment_72'},
                 {'title': 'Normal', 'exp': 'experiment_4'},
                 {'title': '2 x normal', 'exp': 'experiment_73'},
                 {'title': '3 x normal', 'exp': 'experiment_74'}]

models['loss'] = [{'title': 'L2', 'exp': 'experiment_76'},
                  {'title': 'L1', 'exp': 'experiment_69'}]

models['arch'] = [{'title': 'Shallow', 'exp': 'experiment_70'},
                  {'title': 'Standard', 'exp': 'experiment_4'},
                  {'title': 'Deep', 'exp': 'experiment_71'}]

models['data'] = [{'title': '0.2 hours', 'exp': 'experiment_1'},
                  {'title': '1 hour', 'exp': 'experiment_2'},
                  {'title': '5 hours', 'exp': 'experiment_3'},
                  {'title': '25 hours', 'exp': 'experiment_4'}]
                  # {'title': '80 hours', 'exp': 'experiment_5'}]

# models['data'] = [{'title': '0.2 hours', 'exp': 'experiment_81'},
#                   {'title': '1 hour', 'exp': 'experiment_80'},
#                   {'title': '5 hours', 'exp': 'experiment_79'},
#                   {'title': '25 hours', 'exp': 'experiment_76'},
#                   {'title': '80 hours', 'exp': 'experiment_75'}]

models['cam'] = [{'title': '1 cam., no noise', 'exp': 'experiment_24'},
                 {'title': '1 cam., noise', 'exp': 'experiment_12'},
                 {'title': '3 cam., no noise', 'exp': 'experiment_56'},
                 {'title': '3 cam., noise', 'exp': 'experiment_4'}]

models['bal'] = [{'title': 'No balancing', 'exp': 'experiment_58'},
                 {'title': 'With balancing', 'exp': 'experiment_49'}]

fout = open('table.txt', 'w')
all_results = {}
# Prepare the data
for section in sections:
    all_results[section] = {}
    print(section, section_to_title[section])
    for nmodel, model in enumerate(models[section]):
        valid_model = True
        print(nmodel, model)
        curr_results = {}

        # get the results
        for town in towns:
            curr_results[town] = {}
            matching_exps = [k for k in all_data[town].keys() if k.split()[0] == model['exp']]
            # matching_exps = [k for k in all_data[town].keys()]
            # print(matching_exps)
            if len(matching_exps) == 1:
                model_key = matching_exps[0]
                for metric in metrics:
                    final_step = all_data[town][model_key]['step'][-1]
                    if final_step == 500.:
                        curr_results[town][metric] = all_data[town][model_key][metric][-1]
                        # print(town, metric, curr_results[town][metric])
                    else:
                        valid_model = False
                        print('TRAINING NOT FINISHED', town, model['exp'], final_step)
            else:
                valid_model = False
                print('MODEL NOT AVAILABLE', town, model['exp'], matching_exps)

        # if successful, save for further plotting
        if valid_model:
            print('section, model', section, model)
            all_results[section][model['title']] = curr_results
        else:
            print(model['exp'], 'INVALID')

# NOTE it would probably be better to use a numpy array with string-valued
#      indices for all_results

pprint(all_results)
# Convert to a table
def init_best(best, metric):
    if metric == 'Success rate':
        best[metric] = -np.inf
    else:
        best[metric] = np.inf

def update_best(best, data, metric):
    if ((metric == 'Success rate' and data[metric] > best[metric]) or
       (metric != 'Success rate' and data[metric] < best[metric])):
        best[metric] = data[metric]

for section in sections:
    fout.write('\midrule\n')
    # Compute best models
    assert metrics[-1] == 'Success rate'
    best_vals = {}
    for town in towns:
        best_vals[town] = {}
        for metric in metrics:
            init_best(best_vals[town], metric)
        for nmodel, model in enumerate(models[section]):
            if model['title'] in all_results[section]:
                curr_results = all_results[section][model['title']]
                for metric in metrics:
                    update_best(best_vals[town], curr_results[town], metric)
    print('Best values', section)
    pprint(best_vals)
    # format the results into a nice latex string and write it to a file
    def result_match(res1, res2):
        # return np.abs((res1-res2)/(res2+1e-8)) < 0.01
        return np.abs((res1-res2)/(res2+1e-8)) < 1e-4

    for nmodel, model in enumerate(models[section]):
        if model['title'] in all_results[section]:
            curr_results = all_results[section][model['title']]
            # Actually pepare the string
            if nmodel == 0:
                result_str = '\\textbf{%-24s}' % section_to_title[section]
            else:
                result_str = ' '*33
            result_str += ' && %-40s' % model['title']
            for metric in metrics:
                result_str += ' & '
                for town in towns:
                    if result_match(curr_results[town][metric], best_vals[town][metric]):
                        if metric == 'Success rate':
                            result_str += (' & \\textbf{' + (value_format[metric] % curr_results[town][metric]) + '}')
                        elif result_match(curr_results[town]['Success rate'], best_vals[town]['Success rate']):
                            result_str += (' & \\dgreen{\\textbf{' + (value_format[metric] % curr_results[town][metric]) + '}}')
                        else:
                            result_str += (' & \\dred{\\textbf{' + (value_format[metric] % curr_results[town][metric]) + '}}')


                    else:
                        result_str += (' & ' + (value_format[metric] % curr_results[town][metric]))
            result_str += ' \\\\'
            print(result_str)
            fout.write(result_str + '\n')


fout.close()

# def last_nonnan(metric_array):
#     idx = -1
#     while metric_array[idx] < -1000:
#         idx -= 1
#     return metric_array[idx], idx
#
# for model in models:
#     print('\n** %s **\n' % model)
#     for town in towns:
#         print('\n*%s' % town)
#         experiment = model + '_' + town
#         if experiment in all_metrics:
#             for metric in metrics:
#                 value, idx = last_nonnan(all_metrics[experiment][metric])
#                 print('%-30s %-5d %.4f' % (metric, idx, value))
#
#
# print(models)
# print(metrics)
# print(towns)
#
# for nm,model in enumerate(models):
#     # if model in ['02_nor_ndrop_single_ctrl_bal_regr_all', '25_nor_ndrop_single_ctrl_bal_regr_nnjc', '25_nor_no_single_ctrl_bal_regr_all', '25_small_ndrop_single_ctrl_bal_regr_all', '25_nor_maug_single_ctrl_bal_regr_all']:
#         # print('\n** %d %s **\n' % (nm,model))
#     result_str = ''
#     for metric in metrics:
#         for town in towns:
#             experiment = model + '_' + town
#             if experiment in all_metrics:
#                 value, idx = last_nonnan(all_metrics[experiment][metric])
#                 result_str += '%.4f' % value
#             else:
#                 result_str += '%.4f' % 0.123456
#             if town == towns[0]:
#                 result_str += ' & '
#         if metric != metrics[-1]:
#             result_str += ' && '
#         else:
#             result_str += ' \\\\ %% %s ' % model
#     print(result_str)

